Scalable Human-Machine Point Cloud Compression

Due to the limited computational capabilities of edge devices, deep learning inference can be quite expensive. One remedy is to compress and transmit point cloud data over the network for server-side processing. Unfortunately, this approach can be sensitive to network factors, including available bitrate. Luckily, the bitrate requirements can be reduced without sacrificing inference accuracy by using a machine task-specialized codec. In this paper, we present a scalable codec for point-cloud data that is specialized for the machine task of classification, while also providing a mechanism for human viewing. In the proposed scalable codec, the "base" bitstream supports the machine task, and an "enhancement" bitstream may be used for better input reconstruction performance for human viewing. We base our architecture on PointNet++, and test its efficacy on the ModelNet40 dataset. We show significant improvements over prior non-specialized codecs.

==> scripts/crop-arch-high-level.sh <==
#!/bin/zsh

cd img/arch

pdf-crop-margins --percentRetain 100 --absoluteOffset4 2 0 2 0 input-compression_uncropped.pdf -o input-compression.pdf
pdf-crop-margins --percentRetain 100 --absoluteOffset4 8 0 5 0 cls_uncropped.pdf -o cls.pdf
pdf-crop-margins --percentRetain 100 --absoluteOffset4 5 0 16 3 cls-rec_uncropped.pdf -o cls-rec.pdf

cd -



==> scripts/mv-pointnet2-scalable-codec.sh <==
#!/bin/zsh

f=pointnet2-scalable-codec.pdf

mv "$HOME/Downloads/deep_image_compression-pcc_pcs.pdf" img/arch/"$f" &&
  cd img/arch &&
  pdf-crop-margins --percentRetain 100 --absoluteOffset4 5 16 1 3 --modifyOriginal "$f" &&
  /bin/gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.5 -o "new_$f" "$f" &&
  /bin/mv "new_$f" "$f" &&
  cd -


